Distributed Area Coverage Control with Imprecise Robot Localization

This article examines the problem of area coverage for a network of mobile robots with imprecise agent localization. Each robot has uniform radial sensing ability, governed by first order kinodynamics. The convex-space is partitioned based on the Guaranteed Voronoi (GV) principle and each robot's area of responsibility corresponds to its GV-cell, bounded by hyperbolic arcs. The proposed control law is distributed, demands the positioning information about its GV-Delaunay neighbors and has an inherent collision avoidance property.

==> figures/code/GV_1_node_boundary_decomposition.m <==
%% Plot GV cells for different configurations
% REQUIRES THE GV FUNCTIONS

clear all
close all

addpath( genpath('Common Functions') );

lines = {'k-', 'k--', 'k-.','k:'};

region_vert = [ 10 10 -15 -8 ;
                10 -10 -10 10 ];

max_line = 100*sqrt(2);



% define nodes
N = 3;
x = [ -8 -7.4 -7.6;
        9 9.2 8.5];
uncert = 0.06*ones(1,N);
sensor_radius = 0.4*ones(1,N);


% find the GV
[GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
x, uncert, sensor_radius);
% find the GV of 1 and 2
[GVcells12, rcells12, covered_area12, overlap12] = GV(region_vert, max_line, ...
x(:,[1 2]), uncert([1 2]), sensor_radius([1 2]));
% find the GV of 1 and 2
[GVcells13, rcells13, covered_area13, overlap13] = GV(region_vert, max_line, ...
x(:,[1 3]), uncert([1 3]), sensor_radius([1 3]));



% PLOTS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% Plot the two secondary nodes - cells
plot_circle(x(:,2), uncert(2), 'k--');
hold on
plot_circle(x(:,3), uncert(3), 'k--');
hold on


% Plot the primary node - cell -rcell
plot_circle(x(:,1), uncert(1), 'k');
hold on
% plot in parts to hide part that lies on omega
[~,I] = min(GVcells{1}(2,:));
plot(GVcells{1}(1,1:I), GVcells{1}(2,1:I), 'b--');
hold on

% Plot the region
plot_poly(region_vert, 'k');
hold on

% Plot the primary node sensing
plot_circle(x(:,1), sensor_radius(1), 'r--');
hold on


% Decomposition
% Boundary of omega - green
[IN, ON] = inpolygon(rcells{1}(1,:), rcells{1}(2,:),...
    region_vert(1,:), region_vert(2,:));
% get the points that are in the polygon but not on the edge
int_arc = rcells{1}(:, find( IN .* ON ) );
l1 = plot(int_arc(1,:), int_arc(2,:), 'g');


% Boundary of cell - blue
scircle = create_circle(x(:,1), sensor_radius(1), 720);
[IN, ON] = inpolygon(rcells{1}(1,:), rcells{1}(2,:),...
    scircle(1,:), scircle(2,:));
% get the points that are in the polygon but not on the edge
int_arc = rcells{1}(:, find( IN .* ~ON ) );
l2 = plot(int_arc(1,:), int_arc(2,:), 'b');


% Free arcs - red
scircle = create_circle(x(:,1), sensor_radius(1), 720);
[IN, ON] = inpolygon(rcells{1}(1,:), rcells{1}(2,:),...
    scircle(1,:), scircle(2,:));
% get the points that are in the polygon but not on the edge
int_arc = rcells{1}(:, find( IN .* ON ) );

l3 = plot(int_arc(1,1:34), int_arc(2,1:34), 'r');
hold on
plot(int_arc(1,35:155), int_arc(2,35:155), 'r');
hold on
plot(int_arc(1,156:end), int_arc(2,156:end), 'r');



% legend
% h = legend([l1 l3 l2], '\partial V_i^{gs}\cap\partial\Omega',...
% '\partial V_i^{gs}\cap\partial C_i^{e}',...
% '\partial V_i^{gs} \cap \partial \mathcal{O}');
% set(h,'Interpreter','latex')


axis equal
axis([-9 -7 8 10]);
axis off
set(gca,'position',[0 0 1 1],'units','normalized')





==> figures/code/GV_2_nodes_collision_avoidance.m <==
%% Plot GV cells for different configurations
% REQUIRES THE GV FUNCTIONS

clear all
close all

addpath( genpath('Common Functions') );

region_vert = [ 10 10 -10 -10 ;
                10 -10 -10 10 ];

max_line = 100*sqrt(2);



N = 2;
x = [ -0.06 0.06 ; 0 0 ];
uncert = [0.04 0.04];
sensor_radius = 0.3*ones(1,N);


% Guaranteed sensing radius
guarsrad = zeros(1,N);
for i=1:N
    if uncert(i) < sensor_radius(i)
        guarsrad(i) = sensor_radius(i) - uncert(i);
    else
        guarsrad(i) = 0;
    end
end



% Initial positions
% find the GV
[GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
x, uncert, guarsrad);

figure;
plot_circle(x(:,1), uncert(1), 'r');
hold on
plot_circle(x(:,2), uncert(2), 'r');
hold on
fill_poly( create_circle(x(:,1), 0.003), 'k' );
hold on
fill_poly( create_circle(x(:,2), 0.003), 'k' );
hold on

plot_poly(GVcells{1}, 'b');
hold on
plot_poly(GVcells{2}, 'b');
hold on

axis equal
ax = 0.2;
ay = 0.1;
axis([-ax ax -ay ay]);
axis off
set(gca,'position',[0 0 1 1],'units','normalized')




% Final positions
old_GV = GVcells;
% move left node
x(1,1) = x(1,1) - 0.02;
% translate cell 1
old_GV{1}(1,:) = old_GV{1}(1,:) - 0.02;
% find the GV
[GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
x, uncert, guarsrad);

figure;
plot_circle(x(:,1), uncert(1), 'r');
hold on
plot_circle(x(:,2), uncert(2), 'r');
hold on
fill_poly( create_circle(x(:,1), 0.003), 'k' );
hold on
fill_poly( create_circle(x(:,2), 0.003), 'k' );
hold on

plot_poly(GVcells{1}, 'b');
hold on
plot_poly(old_GV{1}, 'b--');
hold on
plot_poly(GVcells{2}, 'b');
hold on
plot_poly(old_GV{2}, 'b--');
hold on

axis equal
axis([-ax ax -ay ay]);
axis off
set(gca,'position',[0 0 1 1],'units','normalized')

==> figures/code/GV_3_nodes_boundary_decomposition.m <==
%% Plot GV cells for different configurations
% REQUIRES THE GV FUNCTIONS

clear all
close all

addpath( genpath('Common Functions') );

lines = {'k-', 'k--', 'k-.','k:'};

region_vert = [ 10 10 -15 -8 ;
                10 -10 -10 10 ];

max_line = 100*sqrt(2);



% define nodes
N = 3;
x = [ -7 -6.4 -6.6;
        9 9.2 8.5];
uncert = 0.18*ones(1,N);
sensor_radius = 0.4*ones(1,N);


% find the GV
[GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
x, uncert, sensor_radius);
% find the GV of 1 and 2
[GVcells12, rcells12, covered_area12, overlap12] = GV(region_vert, max_line, ...
x(:,[1 2]), uncert([1 2]), sensor_radius([1 2]));
% find the GV of 1 and 2
[GVcells13, rcells13, covered_area13, overlap13] = GV(region_vert, max_line, ...
x(:,[1 3]), uncert([1 3]), sensor_radius([1 3]));



% PLOTS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% Plot the two secondary nodes - cells
% plot_circle(x(:,2), uncert(2), 'k--');
fill_poly( create_circle(x(:,2), 0.02), 'k' );
hold on
plot_poly(GVcells12{2}, 'b--');
hold on
% plot_circle(x(:,3), uncert(3), 'k--');
fill_poly( create_circle(x(:,3), 0.02), 'k' );
hold on
plot_poly(GVcells13{2}, 'g--');
hold on


% Plot the primary node - cell -rcell
% plot_circle(x(:,1), uncert(1), 'k');
fill_poly( create_circle(x(:,1), 0.02), 'k' );
hold on

plot(GVcells12{1}(1,1:545), GVcells12{1}(2,1:545), 'b--');
hold on
plot(GVcells12{1}(1,545:750), GVcells12{1}(2,545:750), 'b--');
hold on

plot(GVcells13{1}(1,100:end), GVcells13{1}(2,100:end), 'g--');
hold on


% Plot the region
plot_poly(region_vert, 'k');
hold on

% Plot the primary node sensing
plot_circle(x(:,1), sensor_radius(1), 'r--');
hold on



% Decomposition
% Boundary of cell - blue and green
scircle = create_circle(x(:,1), sensor_radius(1), 720);
[IN, ON] = inpolygon(rcells{1}(1,:), rcells{1}(2,:),...
    scircle(1,:), scircle(2,:));
% get the points that are in the polygon but not on the edge
int_arc = rcells{1}(:, find( IN .* ~ON ) );
[~,I] = max(int_arc(1,:));
l2 = plot(int_arc(1,1:I), int_arc(2,1:I), 'b');
hold on
l3 = plot(int_arc(1,I:end-1), int_arc(2,I:end-1), 'g');
% free arcs - red
free_arc = rcells{1}(:, find( IN .* ON ) );
l4 = plot(free_arc(1,:), free_arc(2,:), 'r');



% Create mirrored arcs
arc1 = int_arc(:,1:I);        % blue
% find midpoint and translate so that it's on (0,0)
arc1 = bsxfun(@plus, arc1, -(x(:,1)+x(:,2))/2);
% rotate so that the arc is vertical
theta = -atan2( x(2,2)-x(2,1), x(1,2)-x(1,1) );
arc1 = rot( arc1, theta );
% invert x coordinates
arc1(1,:) = -arc1(1,:);
% rotate and translate
arc1 = rot( arc1, -theta );
arc1 = bsxfun(@plus, arc1, (x(:,1)+x(:,2))/2);
% plot
plot(arc1(1,:), arc1(2,:), 'b');

arc2 = int_arc(:,I:end-1);      % green
% find midpoint and translate so that it's on (0,0)
arc2 = bsxfun(@plus, arc2, -(x(:,1)+x(:,3))/2);
% rotate so that the arc is vertical
theta = -atan2( x(2,3)-x(2,1), x(1,3)-x(1,1) );
arc2 = rot( arc2, theta );
% invert x coordinates
arc2(1,:) = -arc2(1,:);
% rotate and translate
arc2 = rot( arc2, -theta );
arc2 = bsxfun(@plus, arc2, (x(:,1)+x(:,3))/2);
% plot
plot(arc2(1,:), arc2(2,:), 'g');


axis equal
axis([-8 -6 8 10]);
axis off
set(gca,'position',[0 0 1 1],'units','normalized')





==> figures/code/GV_V_comparison.m <==
%% Plot GV

clear all
close all

addpath( genpath('Common Functions') );

% Define region omega -----------------------------------------------------
% Convex region (Cortez Bullo)
region_vert = [ 0   2.125   2.9325  2.975   2.9325  2.295   0.85    0.17    ;
                0   0       1.5     1.6     1.7     2.1     2.3     1.2     ];

% Make clockwise
[region_vert(1,:), region_vert(2,:)] = poly2cw(region_vert(1,:), region_vert(2,:));
% The first vertex must be the same as the last
region_vert = [region_vert region_vert(:,1)];

% Largest line segment in region Omega
max_line = max_line_seg(region_vert);
%--------------------------------------------------------------------------

x = [   0.8 1.2 1.6 1.5 2   0.9 ;
        0.5 0.6 0.3 1.2 1.3 1 ];


N = length( x(1,:) );
uncert = 0.07*ones(1,N);
sensor_radius = 0.45*ones(1,N);


% Guaranteed sensing radius
guarsrad = zeros(1,N);
for i=1:N
    if uncert(i) < sensor_radius(i)
        guarsrad(i) = sensor_radius(i) - uncert(i);
    else
        guarsrad(i) = 0;
    end
end










% find the GV
[GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
x, uncert, guarsrad);


% Plot network configuration
% Plot guaranteed cells
for i=1:N
    if ~isempty(GVcells{i})
        plot_poly( GVcells{i}, 'b');
%         fill( GVcells{i}(1,:), GVcells{i}(2,:) , 'b', 'EdgeColor','None');
        %fill_nan( GVcells{i}(1,:), GVcells{i}(2,:) , 'b');
        hold on;
    end
    
    % Plot disks
    fill_poly( create_circle(x(:,i), uncert(i)), 'k' );
end


% Plot region - Black outline
plot_poly( region_vert, 'k');
% fill( region_vert(1,:) , region_vert(2,:) , 'w','EdgeColor','k', 'facealpha',0);

axis equal;
axis([ -0.1 3 -0.1 2.5 ]);
axis off
set(gca,'position',[0 0 1 1],'units','normalized')




% Classic Voronoi
uncert = zeros(1,N);
figure

% find the V
[GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
x, uncert, guarsrad);


% Plot network configuration
% Plot guaranteed cells
for i=1:N
    if ~isempty(GVcells{i})
        plot_poly( GVcells{i}, 'b');
%         fill( GVcells{i}(1,:), GVcells{i}(2,:) , 'b', 'EdgeColor','None');
        %fill_nan( GVcells{i}(1,:), GVcells{i}(2,:) , 'b');
        hold on;
    end
    
    % Plot disks
    fill_poly( create_circle(x(:,i), 0.03), 'k' );
end


% Plot region - Black outline
plot_poly( region_vert, 'k');
% fill( region_vert(1,:) , region_vert(2,:) , 'w','EdgeColor','k', 'facealpha',0);

axis equal;
axis([ -0.1 3 -0.1 2.5 ]);
axis off
set(gca,'position',[0 0 1 1],'units','normalized')

==> figures/code/GV_cells_collision_avoidance.m <==
%% Plot GV cells for different configurations
% REQUIRES THE GV FUNCTIONS

clear all
close all

addpath( genpath('Common Functions') );

lines = {'k-', 'k--', 'k-.','k:'};

region_vert = [ 10 10 -10 -10 ;
                10 -10 -10 10 ];

max_line = 100*sqrt(2);


% Define node distances to loop over
c = [0.04 0.055+eps 0.06 0.11];


N = 2;
uncert = [0.04 0.04];
sensor_radius = 0.3*ones(1,N);






x = [ -c(3) c(3) ;
    0 0 ];

% find the GV
[GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
x, uncert, sensor_radius);

for i=1:N
    % Disks
    plot_poly( create_circle(x(:,i), uncert(i)), 'k' );
    hold on
    
    % sensing
    plot_poly( create_circle(x(:,i), sensor_radius(i)), 'r' );
    hold on
    
    
    % GV cells
    if ~isempty(GVcells{i})
        plot_poly(GVcells{i}, 'b');
    end
    hold on
       
end

% PB
plot([(x(1,1)+x(1,2))/2 (x(1,1)+x(1,2))/2], [-max_line max_line], 'k');



% move one node, use dotted lines
x = [ -c(3)-0.02 c(3) ;
    0 0 ];

% find the GV
[GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
x, uncert, sensor_radius);
for i=1:N
    % Disks
    plot_poly( create_circle(x(:,i), uncert(i)), 'k--' );
    hold on
    
    % sensing
    plot_poly( create_circle(x(:,i), sensor_radius(i)), 'r--' );
    hold on
    
    
    % GV cells
    if ~isempty(GVcells{i})
        plot_poly(GVcells{i}, 'b--');
    end
    hold on
       
end


% PB
plot([(x(1,1)+x(1,2))/2 (x(1,1)+x(1,2))/2], [-max_line max_line], 'k--');

axis equal
ax = 0.4;
axis([-ax ax -ax ax]);
axis off
set(gca,'position',[0 0 1 1],'units','normalized')


==> figures/code/GV_cells_distance_multi.m <==
% Plot GV cells for different configurations
% REQUIRES THE GV FUNCTIONS

clear all
close all

addpath( genpath('Common Functions') );

lines = {'k-', 'k--', 'k-.','k:'};

region_vert = [ 10 10 -10 -10 ;
                10 -10 -10 10 ];

max_line = 100*sqrt(2);


% Define node distances to loop over
% c = [0.04 0.055+eps 0.06 0.13];
c = [0.04 0.05+eps 0.06 0.13];


N = 2;
% uncert = [0.04 0.07];
uncert = [0.05 0.05];
sensor_radius = 0.3*ones(1,N);


% Guaranteed sensing radius
guarsrad = zeros(1,N);
for i=1:N
    if uncert(i) < sensor_radius(i)
        guarsrad(i) = sensor_radius(i) - uncert(i);
    else
        guarsrad(i) = 0;
    end
end




for i=1:length(c)
    
    x = [ -c(i) c(i) ;
        0 0 ];
    
    % find the GV
    [GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
    x, uncert, guarsrad);
    
    figure;
    plot_circle(x(:,1), uncert(1), 'k');
    hold on
    plot_circle(x(:,2), uncert(2), 'k');
    hold on
    fill_poly( create_circle(x(:,1), 0.003), 'k' );
    hold on
    fill_poly( create_circle(x(:,2), 0.003), 'k' );
    hold on
    
    if ~isempty(GVcells{1})
        plot_poly(GVcells{1}, 'b');
    end
    hold on
    if ~isempty(GVcells{2})
        plot_poly(GVcells{2}, 'b');
    end
    hold on
    
    axis equal
    ax = 0.25;
    ay = 0.1;
    axis([-ax ax -ay ay]);
    axis off
    set(gca,'position',[0 0 1 1],'units','normalized')
    
    
end




==> figures/code/GV_cells_radius_multi.m <==
% Plot GV cells for different configurations
% REQUIRES THE GV FUNCTIONS

clear all
close all

addpath( genpath('Common Functions') );

lines = {'k-', 'k--', 'k-.','k:'};

region_vert = [ 10 10 -10 -10 ;
                10 -10 -10 10 ];

max_line = 100*sqrt(2);


% Define node radii to loop over
% each column is a different set of radii
% uncert = [ 0.03 0.07 ; 
%             0.01 0.05 ;
%             0 0 ]';
uncert = [ 0.05 0.05 ; 
            0.025 0.025 ;
            0 0 ]';            


N = 2;
x = [ -0.06 0.06 ;
        0 0 ];
sensor_radius = 0.3*ones(1,N);


% Guaranteed sensing radius
guarsrad = zeros(1,N);
for i=1:N
    if uncert(i) < sensor_radius(i)
        guarsrad(i) = sensor_radius(i) - uncert(i);
    else
        guarsrad(i) = 0;
    end
end




for i=1:length(uncert(1,:))
   
    % find the GV
    [GVcells, rcells, covered_area, overlap] = GV(region_vert, max_line, ...
    x, uncert(:,i), guarsrad);
    
    figure;
    plot_circle(x(:,1), uncert(1,i), 'k');
    hold on
    plot_circle(x(:,2), uncert(2,i), 'k');
    hold on
    
    if 1%uncert(1,i) == 0
        fill_poly( create_circle(x(:,1), 0.003), 'k' );
        hold on
        fill_poly( create_circle(x(:,2), 0.003), 'k' );
        hold on
    end
    
    if ~isempty(GVcells{1})
        plot_poly(GVcells{1}, 'b');
    end
    hold on
    if ~isempty(GVcells{2})
        plot_poly(GVcells{2}, 'b');
    end
    hold on
    
    axis equal
    ax = 0.2;
    axis([-ax ax -ax ax]);
    axis off
    set(gca,'position',[0 0 1 1],'units','normalized')
    
    
end



